Efficient Non-Uniform Quantum Hermite Transform through Adaptive Sampling

On the span of the first $N$ oscillator modes, Gauss--Hermite quadrature gives an exact change of basis between mode coefficients and $N$ weighted position space samples. We implement this transform with $O(N\operatorname{polylog}(N,1/\varepsilon))$ logical gates and polylogarithmic quantum width. The operator-error bound $\varepsilon$ holds on arbitrary superpositions and includes all auxiliary registers. The construction uses signed averages on adaptive windows to convert uniform-grid samples into weighted Hermite-root samples. Their varying widths control the amplification cost, giving the near-linear bound.

==> anc/MANIFEST.json <==
{
  "manuscript": "Efficient Non-Uniform Quantum Hermite Transform through Adaptive Sampling",
  "date": "2026-10-05",
  "artifact_revision": "figure-typography-frft-output-label-and-ancillary-layout",
  "manuscript_source_sha256": "46032d776e911a829c30bef080bab14b86b74d634fa1a727d1b8dccafc2fc61c",
  "files": {
    "angles.npy": {
      "sha256": "db50811f74c3eff9b3466cbcc7361afed775ee248599cec27ccb62368b055c83",
      "bytes": 776
    },
    "cat_coefficients.npy": {
      "sha256": "476a6327e9a8f798f2c2ccf76289d6de24c18422067acb1629aead87d5baa8c5",
      "bytes": 384
    },
    "coherent_coefficients.npy": {
      "sha256": "2d72a7bcb616ca045cccd59a1484eb176fff33d38887a7afd85920d5c9676677",
      "bytes": 384
    },
    "frft_density.npy": {
      "sha256": "f7630074baffe2994bbda020dcb713ec8b57e57324ddce423b3e660118e171f1",
      "bytes": 156296
    },
    "frft_evolved_coefficients.npy": {
      "sha256": "76ebe6664702ff155782faa2963427e088639176b78a608596591a520e412013",
      "bytes": 41600
    },
    "hermite_demonstrations.py": {
      "sha256": "d5ae31297271151cd2e4e0e90ccd82e81149f8625438d7288706a780495e0301",
      "bytes": 17622
    },
    "hermite_demonstrations_validation.json": {
      "sha256": "f0a3ab84933870b6b206312989797e875dc02941c7fe07c6b53503b23b1cb82e",
      "bytes": 2704
    },
    "noise_populations.csv": {
      "sha256": "d19fb7bca4578c1b683947446caad24892b9b524e60912575c8cf129576ab43a",
      "bytes": 10670
    },
    "noise_simulation.py": {
      "sha256": "99d5e64183852cae44014669b408f3ef04a7a4817ed8a0f3384ff4a685d8df26",
      "bytes": 13458
    },
    "noise_validation.json": {
      "sha256": "1f49a3ff33398facc9ec9a318428ce3f4fe7dcc7e696f0faed50b03d63fbc08b",
      "bytes": 2812
    },
    "qho_classical_positions.npy": {
      "sha256": "3ef479952ddc59e7dbd669a8ebae2e304b0fed4ebb1d868f87ec3c0f26651e1d",
      "bytes": 776
    },
    "qho_density.npy": {
      "sha256": "12455b9d6d9a001557c4ec80d68eac5e94a42e4abeb5342b3fdd8c0530e3197c",
      "bytes": 156296
    },
    "qho_evolved_coefficients.npy": {
      "sha256": "214abd5eb1dab3a3cb21e8bf2545c60c6c74d8e54edbea27b153c20a03667bc3",
      "bytes": 41600
    },
    "README.md": {
      "sha256": "c009bd8cb6df88d89405eb756e21e3c27dd3b08e063ef12db0bb8c1b830d1244",
      "bytes": 3814
    },
    "requirements.txt": {
      "sha256": "eb3daab19eca841331ddd4012bd7e6eb9a2c353af6dc348042f6b850336ca79e",
      "bytes": 30
    },
    "times.npy": {
      "sha256": "6bd075f839a2f71e0d3979272fd812a616463bd2b7162a374297742a77dabb6c",
      "bytes": 776
    },
    "x.npy": {
      "sha256": "abf31e3f1f4cbcc488edcba727271b42f6a551951758066f77fee7fbd875a3a3",
      "bytes": 2056
    }
  },
  "companion_figures": {
    "qho_projected.pdf": {
      "sha256": "3d5663235b5f1a8b090af71572bc00d827cebd44423685a15e925c1128a2d967"
    },
    "frft_projected.pdf": {
      "sha256": "f1012ef98320e61d300f13dbee5a0a680b0966953bfda944c4c472bf08bdaff7"
    },
    "noise_corrected.pdf": {
      "sha256": "62a618076651332d387a8fccc1af63617c342172693a69edd3783cf2294ca726"
    }
  },
  "historical_validation_container": {
    "file": "hermite_demonstrations.npz",
    "sha256": "fc0f355a67b86e76ea9660cc0f330cc1dc49873663975e9b6635716518467402",
    "note": "Both the original and regenerated container have this hash. The current payload exposes its identical ten arrays separately."
  }
}


==> anc/README.md <==
# Numerical figures and reproducibility data

Efficient Non-Uniform Quantum Hermite Transform through Adaptive Sampling, Nitay Mayo and Aryeh Lev Zabokritskiy (Yohananov), September 17, 2026.

These finite-model illustrations use classical spectral and
density-matrix calculations, not compiled quantum circuits or hardware
experiments, and do not prove the asymptotic complexity theorem.

Recorded environment: Python 3.12.14, NumPy 2.3.5,
ReportLab 4.4.9. Install requirements in your own environment.
From this extracted directory, run:

```
python hermite_demonstrations.py --output-dir regenerated --figure-dir regenerated/figures
python noise_simulation.py --output-dir regenerated --figure regenerated/figures/noise_corrected.pdf
```

Both commands run their numerical consistency checks. This arXiv layout stores
the Hermite data as ten separate NumPy arrays: x, times, angles,
coherent_coefficients, cat_coefficients, qho_evolved_coefficients,
frft_evolved_coefficients, qho_density, frft_density, and
qho_classical_positions, each with extension `.npy`. Load each with
`numpy.load(filename, allow_pickle=False)`. Regeneration writes the same named
arrays inside `regenerated/hermite_demonstrations.npz`; compare array values,
not the bytes of the two different container layouts.
The CSV gives time in microseconds and sixteen mode populations. The
JSON reports specify parameters, conventions, checks, software versions and
generator-output hashes, including the regenerated NPZ container.
`MANIFEST.json` lists the files actually supplied in this ancillary directory.
For a fast hash check from this extracted directory, without regenerating figures:

```
python -c "import hashlib,json; from pathlib import Path; m=json.loads(Path('MANIFEST.json').read_text()); assert all(hashlib.sha256(Path(n).read_bytes()).hexdigest()==v['sha256'] for n,v in m['files'].items()); print('PASS: manifest hashes')"
```

This checks the supplied file hashes; it does not rerun the numerical illustrations.
The corresponding plots are the three PDFs in the manuscript package's
`figures/` directory, alongside `anc/`. The commands above create copies in
`regenerated/figures/` relative to this directory. The two Hermite plots use filled
probability-density intervals with thin iso-density boundaries, interpolated
piecewise-linearly on the stored grid. Their stepped legends show the numeric
endpoints; equal legend heights do not mean equal numeric widths. White denotes
the lowest labeled interval, not necessarily exact zero. The noise plot keeps
linear value normalization with a matching sequential colorbar.
The QHO horizontal axis is labeled "Position coordinate x"; the FrFT
horizontal axis is labeled "Output coordinate x".
No random shots or seed are used.

QHO and FrFT use 32 retained modes. Noise uses four qubits, initial mode 12,
T1=50 microseconds, T2=30 microseconds, excited equilibrium probability 0.05,
and bit order q3 q2 q1 q0 with q0 least significant. Tail estimates and checks
are floating point, not interval-certified. For the published instances,
numeric reproduction tolerance is
absolute 2e-11 and relative 1e-10; exact stored-array agreement was also checked
in the recorded environment.

The tail helper accepts finite nonnegative lambda and integer cutoffs
0 through 100000 as an operational limit, not a uniform accuracy guarantee.
Its reported remainder concerns omitted series terms only,
not floating-point rounding or underflow; it is not an interval certificate.
These numerical illustrations do not exercise the adaptive-window transform circuit.

The code, data, and figures accompany this manuscript for verification.
No separate open-source license is granted by this archive. Dependencies retain their own licenses and are not
vendored. Figures embed ReportLab's Vera font.


==> anc/hermite_demonstrations.py <==
"""Finite Hermite projections: coherent QHO evolution and even-cat FrFT.

Requires Python >=3.10, NumPy and ReportLab.  Outputs two vector PDFs, a
complete NPZ dataset, and JSON parameters/diagnostics.  These are direct
spectral illustrations, not compiled circuits or hardware experiments.
Run `python hermite_demonstrations.py`; optional --output-dir and
--figure-dir select destinations.  All times use oscillator units.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import platform
import time
from pathlib import Path

import numpy as np
import reportlab
from numpy.polynomial.hermite import hermgauss
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.pdfgen import canvas


N = 32
COHERENT_AMPLITUDE = 2.0
CAT_DISPLACEMENT = 3.0


def hermite_functions(x: np.ndarray, n: int) -> np.ndarray:
    phi = np.empty((n, len(x)))
    phi[0] = math.pi**(-.25) * np.exp(-x*x/2)
    if n > 1:
        phi[1] = math.sqrt(2) * x * phi[0]
    for k in range(1, n-1):
        phi[k+1] = math.sqrt(2/(k+1))*x*phi[k] - math.sqrt(k/(k+1))*phi[k-1]
    return phi


def coherent_coefficients(a: float, n: int) -> np.ndarray:
    c = np.empty(n)
    c[0] = math.exp(-a*a/2)
    for k in range(1, n):
        c[k] = c[k-1]*a/math.sqrt(k)
    return c


def tail_squared(lam: float, n: int, even_only: bool = False) -> dict:
    """Coherent/even-cat squared tail in IEEE double arithmetic.

    Exact coherent tail is sum_{k>=n} exp(-lam)lam^k/k!.
    Exact even-cat tail is 2/(1+exp(-2lam)) times its even-index subseries.
    Above the mean, sum positive tail terms and use a geometric bound only
    where its ratio is below one. At/below the mean, subtract a finite lower
    tail computed downwards from its largest term. This avoids cancellation
    in tiny upper tails and an underflowed starting term below the mean.
    The finite-prefix branch omits no series terms.

    remaining_series_upper_bound concerns omitted terms in exact arithmetic,
    not floating-point rounding or underflow. Zero is not an interval
    certificate. Cutoffs above 100000 are outside this illustration helper's
    supported computational range.
    """
    if isinstance(lam, bool) or not isinstance(lam, (int, float)):
        raise ValueError("lambda must be a finite nonnegative real number")
    if not math.isfinite(lam) or lam < 0:
        raise ValueError("lambda must be a finite nonnegative real number")
    if isinstance(n, bool) or not isinstance(n, int) or not 0 <= n <= 100000:
        raise ValueError("N must be an integer between 0 and 100000")
    if not isinstance(even_only, bool):
        raise ValueError("even_only must be Boolean")
    multiplier = 2/(1+math.exp(-2*lam)) if even_only else 1.0
    k = None
    remainder = 0.0
    if n == 0 or lam == 0:
        squared_norm = float(n == 0)
        method = "exact_degenerate_case"
    elif n <= lam:
        k_prefix = n-1
        term = math.exp(-lam + k_prefix*math.log(lam) - math.lgamma(n))
        terms = []
        for j in range(k_prefix, -1, -1):
            if not even_only or j % 2 == 0:
                terms.append(term)
            term *= j/lam
        squared_norm = 1.0-multiplier*math.fsum(terms)
        method = "finite_lower_tail_complement"
    else:
        k = n
        term = math.exp(-lam + n*math.log(lam) - math.lgamma(n+1))
        terms = []
        for _ in range(100000):
            if not even_only or k % 2 == 0:
                terms.append(term)
            next_term = term*lam/(k+1)
            ratio = lam/(k+2)
            if not 0 <= ratio < 1:
                raise ArithmeticError("geometric-tail bound requires ratio < 1")
            remainder = next_term/(1-ratio)
            if remainder < 1e-100:
                break
            term = next_term
            k += 1
        else:
            raise ArithmeticError("positive-tail summation exceeded its iteration limit")
        squared_norm = multiplier*math.fsum(terms)
        method = "positive_upper_tail_series"
    if not math.isfinite(squared_norm) or not 0 <= squared_norm <= 1:
        raise ArithmeticError("tail evaluation left the probability range")
    return {
        "squared_norm": squared_norm,
        "evaluation_method": method,
        "positive_series_last_index": k,
        "remaining_series_upper_bound": multiplier*remainder,
        "formula": ("2/(1+exp(-2lambda))*sum_even(k>=N) exp(-lambda)*lambda^k/k!"
                    if even_only else "sum(k>=N) exp(-lambda)*lambda^k/k!"),
        "lambda": lam,
        "arithmetic": "IEEE double; bound is for omitted series terms, not interval rounding certification",
    }


def palette(value: float) -> tuple:
    """Linear numeric scale; strictly decreasing luminance for grayscale print."""
    x = min(1., max(0., value))
    # Nonuniform color knots allocate visible tones to small densities.
    # The data-to-legend coordinate remains linear and the legend uses
    # this identical palette; no density or numerical scale is transformed.
    knots = np.array([0., .08, .25, .55, 1.])
    stops = np.array([[1., 1., 1.], [.55, .73, .85], [.18, .42, .61],
                      [.055, .18, .32], [.005, .02, .04]])
    return tuple(np.interp(x, knots, stops[:, channel]) for channel in range(3))


def clip_density_polygon(poly: list, level: float, greater: bool) -> list:
    """Clip one piecewise-linear plotting polygon at an iso-density level."""
    output = []
    previous = poly[-1]
    previous_inside = previous[2] >= level if greater else previous[2] <= level
    for current in poly:
        inside = current[2] >= level if greater else current[2] <= level
        if inside != previous_inside:
            fraction = (level-previous[2])/(current[2]-previous[2])
            output.append((previous[0]+fraction*(current[0]-previous[0]),
                           previous[1]+fraction*(current[1]-previous[1]), level))
        if inside:
            output.append(current)
        previous, previous_inside = current, inside
    return output


def density_triangles(x: np.ndarray, parameter: np.ndarray, density: np.ndarray):
    """Fixed triangulation of original samples, used only for vector drawing."""
    for row in range(len(parameter)-1):
        for col in range(len(x)-1):
            p00 = (x[col], parameter[row], density[row, col])
            p10 = (x[col+1], parameter[row], density[row, col+1])
            p01 = (x[col], parameter[row+1], density[row+1, col])
            p11 = (x[col+1], parameter[row+1], density[row+1, col+1])
            yield [p00, p10, p11]
            yield [p00, p11, p01]


def draw_density(path: Path, x: np.ndarray, parameter: np.ndarray,
                 density: np.ndarray, name: str, vmax: float,
                 y_ticks: list, y_label: str, classical: bool = False,
                 x_label: str = "Position coordinate x") -> None:
    font = Path(reportlab.__file__).parent / "fonts" / "Vera.ttf"
    pdfmetrics.registerFont(TTFont("FigureSans", str(font)))
    c = canvas.Canvas(str(path), pagesize=(354, 280), pageCompression=1,
                      invariant=1, initialFontName="FigureSans")
    c.setTitle(name)
    c.setAuthor("Nitay Mayo; Aryeh Lev Zabokritskiy (Yohananov)")
    c.setSubject("Reconstructed continuous density of a normalized 32-mode projection")
    x0, y0, w, h = 57., 40., 196., 200.
    levels = ([0., .01, .025, .05, .1, .2, .3, .4, .5, .6] if classical else
              [0., .025, .05, .1, .2, .35, .55, .8, 1., 1.2])
    assert levels[-1] == vmax and float(density.min()) >= 0 and float(density.max()) <= vmax

    def xy(p):
        return (x0+(p[0]-x[0])*w/(x[-1]-x[0]),
                y0+(p[1]-parameter[0])*h/(parameter[-1]-parameter[0]))

    # Filled iso-density bands, using the original samples and piecewise-linear
    # interpolation. Compound paths avoid seams along internal triangle edges.
    fills = [c.beginPath() for _ in levels[:-1]]
    outlines = [c.beginPath() for _ in levels[1:-1]]
    for triangle in density_triangles(x, parameter, density):
        zmin, zmax = min(p[2] for p in triangle), max(p[2] for p in triangle)
        for band, (lower, upper) in enumerate(zip(levels[:-1], levels[1:])):
            if zmin > upper or zmax < lower:
                continue
            poly = clip_density_polygon(triangle, lower, True)
            if poly:
                poly = clip_density_polygon(poly, upper, False)
            if len(poly) < 3:
                continue
            fills[band].moveTo(*xy(poly[0]))
            for p in poly[1:]:
                fills[band].lineTo(*xy(p))
            fills[band].close()
        for k, level in enumerate(levels[1:-1]):
            if not zmin < level < zmax:
                continue
            crossings = []
            for a, b in zip(triangle, triangle[1:]+triangle[:1]):
                if (a[2] < level) != (b[2] < level):
                    fraction = (level-a[2])/(b[2]-a[2])
                    crossings.append((a[0]+fraction*(b[0]-a[0]),
                                      a[1]+fraction*(b[1]-a[1]), level))
            if len(crossings) == 2:
                outlines[k].moveTo(*xy(crossings[0]))
                outlines[k].lineTo(*xy(crossings[1]))
    # White means the entire lowest interval, not mathematically exact zero.
    colors = [(1., 1., 1.)]+[palette((a+b)/(2*vmax))
                             for a, b in zip(levels[1:-1], levels[2:])]
    for fill, color in zip(fills, colors):
        c.setFillColorRGB(*color)
        c.drawPath(fill, fill=1, stroke=0, fillMode=1)
    c.setLineWidth(.32)
    c.setStrokeColorRGB(.06, .12, .18)
    for outline in outlines:
        c.drawPath(outline, fill=0, stroke=1)
    c.setStrokeColorRGB(0, 0, 0)
    c.setLineWidth(.7)
    c.rect(x0, y0, w, h, fill=0, stroke=1)
    c.setFillColorRGB(0, 0, 0)
    c.setFont("FigureSans", 16)
    for tick in [-6, -3, 0, 3, 6]:
        u = x0+(tick-x[0])*w/(x[-1]-x[0])
        c.line(u, y0, u, y0-3)
        c.drawCentredString(u, y0-17, str(tick))
    for tick, label in y_ticks:
        v = y0+(tick-parameter[0])*h/(parameter[-1]-parameter[0])
        c.line(x0-3, v, x0, v)
        c.drawRightString(x0-6, v-3.5, label)
    c.setFont("FigureSans", 16)
    c.drawCentredString(x0+w/2, 8, x_label)
    c.saveState()
    c.translate(14, y0+h/2)
    c.rotate(90)
    c.drawCentredString(0, 0, y_label)
    c.restoreState()
    c.setFont("FigureSans", 16)
    c.drawCentredString(177, 261, name)
    bx, bw = 264., 10.
    band_height = h/len(colors)
    for j, color in enumerate(colors):
        c.setFillColorRGB(*color)
        c.rect(bx, y0+j*band_height, bw, band_height, fill=1, stroke=0)
    c.setStrokeColorRGB(0, 0, 0)
    c.setLineWidth(.45)
    c.rect(bx, y0, bw, h, fill=0, stroke=1)
    c.setFillColorRGB(0, 0, 0)
    c.setFont("FigureSans", 16)
    for j, level in enumerate(levels):
        v = y0+j*band_height
        c.line(bx, v, bx+bw+2, v)
        c.drawString(bx+bw+4, v-3.5, f"{level:g}")
    c.saveState()
    c.translate(348, y0+h/2)
    c.rotate(90)
    c.setFont("FigureSans", 16)
    c.drawCentredString(0, 0, "Density bands")
    c.restoreState()
    if classical:
        points = c.beginPath()
        fine = np.linspace(parameter[0], parameter[-1], 400)
        for i, t in enumerate(fine):
            px = math.sqrt(2)*COHERENT_AMPLITUDE*math.cos(t)
            u, v = xy((px, t))
            if i == 0:
                points.moveTo(u, v)
            else:
                points.lineTo(u, v)
        # Identical dashed paths provide a white halo and black core, so
        # trajectory identity does not depend on hue or background density.
        c.saveState()
        boundary = c.beginPath()
        boundary.rect(x0, y0, w, h)
        c.clipPath(boundary, stroke=0, fill=0)
        c.setDash(4, 3)
        c.setStrokeColorRGB(1, 1, 1)
        c.setLineWidth(3)
        c.drawPath(points)
        c.setStrokeColorRGB(0, 0, 0)
        c.setLineWidth(1.2)
        c.drawPath(points)
        c.restoreState()
    c.showPage()
    c.save()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument("--figure-dir", type=Path, default=None)
    args = parser.parse_args()
    out = args.output_dir.resolve()
    fig = args.figure_dir.resolve() if args.figure_dir else out
    out.mkdir(parents=True, exist_ok=True)
    fig.mkdir(parents=True, exist_ok=True)
    started = time.perf_counter()
    x = np.linspace(-6, 6, 241)
    times = np.linspace(0, 2*math.pi, 81)
    angles = np.linspace(0, math.pi, 81)
    modes = np.arange(N)
    phi = hermite_functions(x, N)
    coherent_raw = coherent_coefficients(COHERENT_AMPLITUDE, N)
    coherent = coherent_raw/np.linalg.norm(coherent_raw)
    cat_a = CAT_DISPLACEMENT/math.sqrt(2)
    cat_raw = coherent_coefficients(cat_a, N)*math.sqrt(2/(1+math.exp(-2*cat_a**2)))
    cat_raw[1::2] = 0
    cat = cat_raw/np.linalg.norm(cat_raw)
    qho_coefficients = np.exp(-1j*np.outer(times, modes+.5))*coherent
    frft_coefficients = np.exp(-1j*np.outer(angles, modes))*cat
    qho_density = abs(qho_coefficients @ phi)**2
    frft_density = abs(frft_coefficients @ phi)**2
    coherent_target = np.exp(-(x[None, :]-math.sqrt(2)*COHERENT_AMPLITUDE*np.cos(times[:, None]))**2)/math.sqrt(math.pi)
    cat_norm = math.sqrt(2*(1+math.exp(-CAT_DISPLACEMENT**2)))
    cat_position = math.pi**(-.25)*(np.exp(-(x-CAT_DISPLACEMENT)**2/2)+np.exp(-(x+CAT_DISPLACEMENT)**2/2))/cat_norm
    cat_fourier = 2*math.pi**(-.25)*np.exp(-x*x/2)*np.cos(x*CAT_DISPLACEMENT)/cat_norm
    wide_x = np.linspace(-12, 12, 6001)
    wide_phi = hermite_functions(wide_x, N)
    norms_qho = np.trapezoid(abs(qho_coefficients @ wide_phi)**2, wide_x, axis=1)
    norms_frft = np.trapezoid(abs(frft_coefficients @ wide_phi)**2, wide_x, axis=1)
    nodes, weights = hermgauss(N)
    jacobi = np.diag(np.sqrt(np.arange(1,N)/2), 1)+np.diag(np.sqrt(np.arange(1,N)/2), -1)
    roots_j, b = np.linalg.eigh(jacobi)
    b *= np.where(b[0, :] < 0, -1, 1)
    evolved = coherent*np.exp(-1j*(modes+.5)*.37)
    weighted_samples = np.sqrt(weights)*np.exp(nodes*nodes/2)*(evolved @ hermite_functions(nodes,N))
    checks = {
        "coherent_coefficient_norm_error": float(abs(np.linalg.norm(coherent)-1)),
        "cat_coefficient_norm_error": float(abs(np.linalg.norm(cat)-1)),
        "max_coherent_density_difference_from_continuous_formula": float(np.max(abs(qho_density-coherent_target))),
        "cat_alpha0_density_error": float(np.max(abs(frft_density[0]-cat_position**2))),
        "cat_alpha_pi_over2_density_error": float(np.max(abs(frft_density[40]-cat_fourier**2))),
        "qho_density_period_error": float(np.max(abs(qho_density[-1]-qho_density[0]))),
        "cat_parity_density_error": float(np.max(abs(frft_density[-1]-frft_density[0,::-1]))),
        "max_wide_grid_norm_error": float(max(np.max(abs(norms_qho-1)), np.max(abs(norms_frft-1)))),
        "jacobi_vs_quadrature_roots_error": float(np.max(abs(nodes-roots_j))),
        "independent_B_sample_consistency_error": float(np.linalg.norm(weighted_samples-b.T @ evolved)),
    }
    assert max(checks.values()) < 2e-7, checks
    assert checks["max_wide_grid_norm_error"] < 1e-11
    assert checks["independent_B_sample_consistency_error"] < 1e-11
    dataset = out/"hermite_demonstrations.npz"
    np.savez_compressed(dataset, x=x, times=times, angles=angles,
        qho_density=qho_density, frft_density=frft_density,
        coherent_coefficients=coherent, cat_coefficients=cat,
        qho_evolved_coefficients=qho_coefficients, frft_evolved_coefficients=frft_coefficients,
        qho_classical_positions=math.sqrt(2)*COHERENT_AMPLITUDE*np.cos(times))
    qho_pdf = fig/"qho_projected.pdf"
    frft_pdf = fig/"frft_projected.pdf"
    draw_density(qho_pdf,x,times,qho_density,"Coherent-state Hermite projection",.6,
        [(0,"0"),(math.pi,"π"),(2*math.pi,"2π")],"Oscillator time t",classical=True)
    draw_density(frft_pdf,x,angles,frft_density,"Even-cat Hermite projection",1.2,
        [(0,"0"),(math.pi/2,"π/2"),(math.pi,"π")],"Fractional angle (radians)",
        x_label="Output coordinate x")
    result = {
        "status": "PASS: bounded finite-projection illustration diagnostics",
        "model": "Direct spectral calculation and continuous reconstruction, not compiled circuit or hardware",
        "N": N, "coherent_amplitude": COHERENT_AMPLITUDE,
        "cat_displacement_x0": CAT_DISPLACEMENT, "cat_coherent_amplitude": cat_a,
        "coherent_discarded_squared_norm": tail_squared(COHERENT_AMPLITUDE**2,N),
        "cat_discarded_squared_norm": tail_squared(cat_a**2,N,even_only=True),
        "plot_grid": {"x_min": -6,"x_max": 6,"x_points":241,"time_points":81,"angle_points":81},
        "time_units": "oscillator units: hbar=m=omega=1", "shots": None,
        "density_definition": "absolute square of sum_k c_k(parameter)*phi_k(x), normalized finite projection; not weighted root probabilities",
        "checks": checks,
        "runtime_seconds": time.perf_counter()-started,
        "software": {"python":platform.python_version(),"numpy":np.__version__,"reportlab":reportlab.Version},
        "sha256": {p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [Path(__file__).resolve(),dataset,qho_pdf,frft_pdf]},
    }
    (out/"hermite_demonstrations_validation.json").write_text(json.dumps(result,indent=2)+"\n",encoding="utf-8")
    print(json.dumps(result,indent=2))


if __name__ == "__main__":
    main()


==> anc/hermite_demonstrations_validation.json <==
{
  "status": "PASS: bounded finite-projection illustration diagnostics",
  "model": "Direct spectral calculation and continuous reconstruction, not compiled circuit or hardware",
  "N": 32,
  "coherent_amplitude": 2.0,
  "cat_displacement_x0": 3.0,
  "cat_coherent_amplitude": 2.1213203435596424,
  "coherent_discarded_squared_norm": {
    "squared_norm": 1.460316600721612e-18,
    "evaluation_method": "positive_upper_tail_series",
    "positive_series_last_index": 100,
    "remaining_series_upper_bound": 1.2999608228140815e-101,
    "formula": "sum(k>=N) exp(-lambda)*lambda^k/k!",
    "lambda": 4.0,
    "arithmetic": "IEEE double; bound is for omitted series terms, not interval rounding certification"
  },
  "cat_discarded_squared_norm": {
    "squared_norm": 6.873433939615232e-17,
    "evaluation_method": "positive_upper_tail_series",
    "positive_series_last_index": 103,
    "remaining_series_upper_bound": 1.9363334142011272e-100,
    "formula": "2/(1+exp(-2lambda))*sum_even(k>=N) exp(-lambda)*lambda^k/k!",
    "lambda": 4.499999999999999,
    "arithmetic": "IEEE double; bound is for omitted series terms, not interval rounding certification"
  },
  "plot_grid": {
    "x_min": -6,
    "x_max": 6,
    "x_points": 241,
    "time_points": 81,
    "angle_points": 81
  },
  "time_units": "oscillator units: hbar=m=omega=1",
  "shots": null,
  "density_definition": "absolute square of sum_k c_k(parameter)*phi_k(x), normalized finite projection; not weighted root probabilities",
  "checks": {
    "coherent_coefficient_norm_error": 0.0,
    "cat_coefficient_norm_error": 0.0,
    "max_coherent_density_difference_from_continuous_formula": 5.415858872481749e-10,
    "cat_alpha0_density_error": 2.275218624614439e-09,
    "cat_alpha_pi_over2_density_error": 5.645256040409663e-09,
    "qho_density_period_error": 3.121547253862832e-30,
    "cat_parity_density_error": 5.828670879282072e-16,
    "max_wide_grid_norm_error": 8.881784197001252e-16,
    "jacobi_vs_quadrature_roots_error": 2.6645352591003757e-15,
    "independent_B_sample_consistency_error": 2.2526111061474174e-15
  },
  "runtime_seconds": 2.245625000097789,
  "software": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "reportlab": "4.4.9"
  },
  "sha256": {
    "hermite_demonstrations.py": "d5ae31297271151cd2e4e0e90ccd82e81149f8625438d7288706a780495e0301",
    "hermite_demonstrations.npz": "fc0f355a67b86e76ea9660cc0f330cc1dc49873663975e9b6635716518467402",
    "qho_projected.pdf": "3d5663235b5f1a8b090af71572bc00d827cebd44423685a15e925c1128a2d967",
    "frft_projected.pdf": "f1012ef98320e61d300f13dbee5a0a680b0966953bfda944c4c472bf08bdaff7"
  }
}


==> anc/noise_populations.csv <==
idle_time_us,p_mode_0,p_mode_1,p_mode_2,p_mode_3,p_mode_4,p_mode_5,p_mode_6,p_mode_7,p_mode_8,p_mode_9,p_mode_10,p_mode_11,p_mode_12,p_mode_13,p_mode_14,p_mode_15
0,2.0230839446632978e-17,2.2563969363676879e-35,1.3572717971439678e-17,2.9582606252444145e-35,2.1265703651811856e-17,-1.9459526231052805e-35,-3.9923301369829944e-17,-5.304105239405326e-36,-3.5547794221209402e-18,-1.1100510467315826e-35,-3.8878011151844192e-17,2.5999347627239077e-34,0.99999999999999933,1.0797381292228765e-34,-1.0215628068021431e-16,2.8453578594322755e-34
1,0.0014477620220430464,0.0050188173270222453,0.0011314521419385211,0.0061817441839545203,0.0026011309598985375,0.0023187362135690106,0.0029881856855171088,0.0069893857904386718,0.0037904953716735245,0.0038811412604479235,0.0025117164399929238,0.015654603792832261,0.92049361690041576,0.015993606174610091,0.0026222999999935951,0.0063753057356514932
2,0.0029044475819481495,0.0093925699105007077,0.0025142787735001129,0.011647823332424629,0.0052141848520638303,0.0044443063555782095,0.0058431253130248181,0.013136974059054811,0.0073529683402744064,0.0074103876202811485,0.0050169776261414865,0.029081006568959181,0.8485441699254116,0.02996350979027388,0.0055740167699597264,0.011959253180603029
3,0.0043590426137552771,0.013202559926316554,0.0040845194718642161,0.016480910479466426,0.0078047303926751053,0.0064027130041383173,0.0085609739754012662,0.018540117086873909,0.010690027257683978,0.010627625361685322,0.0074951776944113847,0.040565691980583352,0.7833971168411018,0.042165853572301702,0.0087684347709261184,0.016854505570814679
4,0.0058023746029817504,0.016519600510527557,0.0057885807112227072,0.020753547126656294,0.01034527960836348,0.0082155678675199101,0.011140118433776254,0.023284888350614708,0.013806265171838226,0.013567582427315332,0.0099302779781155637,0.050360345234251258,0.7243767258053434,0.052824958089877125,0.012133487443374148,0.021150400638221937
5,0.0072268502357997295,0.019405366653668186,0.0075817679322329181,0.024529430442902261,0.012814208352231189,0.0099008059115610492,0.013580728533393675,0.027447396574967396,0.016707806211659765,0.016260529160574522,0.012310032698596035,0.05868598645485245,0.67087756823060829,0.062137258099731953,0.015609597321774353,0.02492466718544627
6,0.0086262292727723091,0.021913574283058707,0.0094270135614363849,0.027864534421707169,0.015194829433278451,0.011473291442315377,0.015884382132419012,0.031094945147258236,0.019401927226566598,0.018732882793040275,0.014625332704889384,0.065736615948307583,0.62235695270631153,0.070274751733470739,0.019147815020937098,0.028244922172231221
7,0.0099954297083448933,0.024091009110277405,0.011293775610045517,0.030808086497686404,0.017474597738366085,0.01294533159821086,0.018053752540961542,0.034287055323293784,0.021896743574134479,0.02100772883781565,0.016869650272667215,0.071682429094676273,0.57832819385390766,0.077388022890999247,0.022708217135871355,0.031169976212741198
8,0.011330359942455893,0.025978424136257651,0.013157084710094791,0.033403418343782555,0.019644429443206411,0.014327110579986738,0.020092349030704539,0.037076369429351115,0.024200949495616454,0.023105270767998447,0.019038570331189286,0.076672651742274153,0.53835462214802021,0.083608889715192619,0.026258528331418344,0.033750971852450337
9,0.012627774267334109,0.027611322353900236,0.01499672026785852,0.035688707148470632,0.021698119773614178,0.015627056105413442,0.022004302323955418,0.039509448312673445,0.026323604857048839,0.025043217817580572,0.021129395526028036,0.080838040932492763,0.50204425148466869,0.08905272546517895,0.029772937455593132,0.03603237590818887
10,0.013885148472416033,0.029020639126680476,0.016796498880565607,0.037697621562362803,0.023631845835649801,0.016852147981846706,0.023794188133456309,0.041627475578089393,0.02827396119101561,0.026837119406541682,0.023140814287414029,0.084293090465720907,0.4690450307792513,0.09382049236190794,0.033231081478093977,0.038052844458986372
11,0.01510057280346306,0.030233336915555842,0.018543660317366588,0.039459884665913499,0.025443742822881792,0.018008177310444757,0.025466882825941749,0.0434668796422783,0.030061320974666163,0.028500653535405554,0.025072622596141854,0.087137976134342862,0.43904061427846092,0.09800052394889408,0.036617174508558989,0.03984597671968363
12,0.016272659887180456,0.031272923444051887,0.020228338248225446,0.041001764709436499,0.027133543465247493,0.019099963643045587,0.027027446144900918,0.045059883314136726,0.031694924944037577,0.030045875493370854,0.026925491453126501,0.089460271322994722,0.41174659270070213,0.10167008710459643,0.039919262153907155,0.04144097197103961
13,0.017400465557590752,0.032159903005113295,0.021843104549062537,0.042346502982887814,0.028702271936984904,0.020131536381603074,0.028481026670124421,0.046434989447222456,0.033183862991176677,0.031483432357710513,0.028700773192756827,0.091336460042078363,0.38690713389244968,0.10489675098328634,0.043128584088152608,0.042863201921799911
14,0.018483420801739932,0.032912169398936125,0.023382577447931534,0.04351468695925003,0.030151984617059154,0.021106285819272545,0.029832786329717306,0.047617410188676358,0.034537004834676463,0.032822748012544693,0.030400340758324502,0.092833271259001093,0.36429198750348779,0.10773958678052888,0.046239029981690605,0.044134709307162873
15,0.019521273285800111,0.033545347927327746,0.024843085031418542,0.044524575798697563,0.031485551117295424,0.02202708845307615,0.031087840828500485,0.048629446451110052,0.035762947209687423,0.034072182766788237,0.032026454900988828,0.094008855570920868,0.34369381333052912,0.11025021925811193,0.049246675914085943,0.045274642155660863
16,0.020514037133297483,0.034073092938555469,0.026222376725680053,0.045392384380809551,0.032706469880992003,0.022896410534358064,0.032251213327367287,0.049490823444570717,0.036869974802085252,0.035239171090543739,0.033581654990169324,0.094913822777327225,0.32492579753421674,0.11247374836930088,0.052149390113093212,0.04629963195763203
17,0.021461949809405134,0.034507346600829783,0.027519376322601111,0.046132531231309663,0.033818713425510988,0.023716393250875122,0.033327799111844907,0.050218987411597617,0.037866032563577547,0.036330340504732134,0.035068669748722935,0.095592156720497368,0.3078195249677419,0.11444955705308331,0.054946498356358994,0.047224122921310799
18,0.02236543512278754,0.034858563868213871,0.028733970955971754,0.046757855012786474,0.034826598971383987,0.024488922441123748,0.034322339334032455,0.050829368097942258,0.038758707399056798,0.037351614240143605,0.036490344764449859,0.096082021831454895,0.29222307942694142,0.11621201927564644,0.057638500670081839,0.048060658587982079
19,0.023225071492658348,0.035135907977316409,0.029866831160667989,0.047279803642195466,0.035734680781037059,0.02521568531675283,0.03523940220822408,0.051335610954538431,0.039555217522225503,0.038308299920521836,0.03784958409224401,0.096416474117504383,0.27799934679529087,0.11779112065372684,0.06022683208619118,0.048820131278904645
20,0.024041564746375168,0.035347420265610302,0.030919257782984735,0.047708599569992079,0.036547661033837955,0.025898216303422088,0.036083370293767451,0.051749782593837744,0.040262408037170239,0.039205166212094016,0.039149303658843768,0.096624087827410984,0.26502449885996782,0.1192130024670472,0.062713661198453383,0.049511999149184673
21,0.024815724814524702,0.03550016762298696,0.031893052064233013,0.048053384296329854,0.037270316500837647,0.026537933796233159,0.036858432715028693,0.052082552607828306,0.040886751528002294,0.04004650911248997,0.040392394523556752,0.096729507707823945,0.25318663805883623,0.12050043852899404,0.065101721107589314,0.050144475014704475
22,0.025548445778200084,0.035600370468747367,0.032790405702728405,0.048322344800007612,0.037907438661043277,0.02713616935592857,0.037568581352883317,0.052343354489042718,0.041434352630978541,0.040836209319477838,0.041581694341232475,0.096753935598458227,0.2423845856196172,0.12167325321247668,0.067394168082777303,0.050724690586400216
23,0.026240688798911681,0.035653513779241044,0.033613808120342356,0.048522824208053872,0.038463785228941512,0.02769419064039812,0.038217610199396859,0.052540528073605,0.04191095572807773,0.041577781919397851,0.042719965624829562,0.096715559085245664,0.23252679750424346,0.12274868790098507,0.069594463906448176,0.051258839281881421
24,0.026893467526917167,0.035664443370294119,0.034365968526697828,0.048661418731259655,0.038944041346908403,0.028213219167422986,0.038809117201141531,0.052681445641560916,0.042321955041641018,0.042274419462257247,0.043809879619937764,0.096629929023767783,0.22353039430213428,0.12374172223519572,0.071706278423804781,0.051752300379058251
25,0.027507835640115715,0.035637449357720646,0.035049750693730619,0.048744062627755852,0.039352788941870463,0.028694443834492805,0.039346508030245544,0.052772623559732001,0.042672406529698635,0.042929029341411851,0.044854004787571504,0.096510291945359691,0.2153202927512867,0.1246653557372734,0.073733409299106628,0.052209746922627122
26,0.028084876214239652,0.03557633847360063,0.035668118631703917,0.048776102727776618,0.039694482958140251,0.029139030976026936,0.039833001318656788,0.052819821132055862,0.042967041083859264,0.043544266267351153,0.045854799048776013,0.096367882652644732,0.20782842792810552,0.12553085470447661,0.075679716397133764,0.052635239485451728
27,0.028625692666950326,0.035484496701252199,0.036224091600098832,0.048762363853603947,0.039973433362114862,0.029548131614014018,0.040271634972697846,0.052828128128228818,0.043210278618611188,0.044122560514509426,0.046814605078808989,0.096212181688730775,0.20099305635557471,0.12634796865865447,0.077549068568789306,0.053032307617359872
28,0.029131401054517975,0.03536494350409284,0.036720707097693477,0.048707206295487533,0.04019379197329568,0.02992288645201369,0.040665273253925084,0.052802042290316951,0.043406242714716832,0.044666142524809001,0.047735648053114615,0.096051141815036697,0.19475813135228476,0.12712512010815388,0.079345300931854018,0.053404020578686623
29,0.029603123530828227,0.035220378759510881,0.037160990659592656,0.048614576353699139,0.040359543313177967,0.030264429072091762,0.041016614370420257,0.052745537966077061,0.043558775541930925,0.045177064369696311,0.048620035344771509,0.095891387148042517,0.18907274289742626,0.12786957091421086,0.081072181007847938,0.053753048750675617
30,0.030041982805197164,0.035053223365509992,0.037547931448482418,0.048488050825883755,0.040474498781842352,0.030573887717383126,0.041328198371516973,0.052662126884605295,0.043671452839135365,0.045657218501931322,0.049469757755985957,0.095738388177536299,0.1838906151328758,0.1285875681469745,0.0827333823093305,0.054081716935808051


==> anc/noise_simulation.py <==
"""Reproducible ideal-transform noise diagnostic; NOT a hardware/circuit run.

Run with Python >=3.10, NumPy and ReportLab.  No SciPy, simulator service,
random shots, input data, network or system state is required.

B has rows k=0..N-1 and columns increasing physicists' Hermite roots.
Computational integer j labels the j-th root (zero-based).  Tensor factors
are ordered |q3 q2 q1 q0>, q0 least significant.  Independently and equally
on each sample-register qubit, apply generalized amplitude damping with
stationary excited population pe, then Z dephasing so coherence decays
as exp(-t/T2).  The complete channel is B E_t(B^T rho B) B^T.

Outputs are a population CSV, validation JSON and a vector PDF.  Optional
--output-dir and --figure arguments select their destinations.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import platform
import time
from pathlib import Path

import numpy as np
import reportlab
from numpy.polynomial.hermite import hermgauss
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.pdfgen import canvas


N = 16
QUBITS = 4
INITIAL_MODE = 12
T1_US = 50.0
T2_US = 30.0
PE = 0.05
TIMES_US = np.arange(31, dtype=float)
AUDIT = Path(__file__).resolve().parent
FIGURE = AUDIT / "noise_corrected.pdf"
TOL = 2e-11


def hermite_transform(n: int) -> tuple[np.ndarray, dict[str, float]]:
    """Independent Jacobi checks accompany nodes/weights from hermgauss."""
    nodes, weights = hermgauss(n)
    offdiag = np.sqrt(np.arange(1, n) / 2.0)
    jacobi = np.diag(offdiag, 1) + np.diag(offdiag, -1)
    eigenvalues, eigenvectors = np.linalg.eigh(jacobi)
    spectral_weights = math.sqrt(math.pi) * eigenvectors[0, :] ** 2
    polys = np.empty((n, n), dtype=float)
    polys[0, :] = math.pi ** (-0.25)
    if n > 1:
        polys[1, :] = math.sqrt(2) * nodes * polys[0, :]
    for k in range(1, n - 1):
        polys[k + 1, :] = (
            math.sqrt(2 / (k + 1)) * nodes * polys[k, :]
            - math.sqrt(k / (k + 1)) * polys[k - 1, :]
        )
    b = polys * np.sqrt(weights)[None, :]
    checks = {
        "hermite_nodes_jacobi_max_error": float(np.max(abs(nodes - eigenvalues))),
        "hermite_weights_jacobi_max_error": float(np.max(abs(weights - spectral_weights))),
        "B_orthogonality_frobenius_error": float(np.linalg.norm(b @ b.T - np.eye(n))),
        "B_jacobi_diagonalization_error": float(np.linalg.norm(jacobi @ b - b * nodes)),
    }
    assert max(checks.values()) < TOL, checks
    return b, checks


def local_kraus(t_us: float) -> list[np.ndarray]:
    """GAD followed by pure dephasing, with times in microseconds."""
    assert t_us >= 0 and 0 <= PE <= 1 and 0 < T2_US <= 2 * T1_US
    decay = math.exp(-t_us / T1_US)
    gamma = -math.expm1(-t_us / T1_US)
    s = math.sqrt(decay)
    g = math.sqrt(gamma)
    gad = [
        math.sqrt(1 - PE) * np.array([[1, 0], [0, s]], complex),
        math.sqrt(1 - PE) * np.array([[0, g], [0, 0]], complex),
        math.sqrt(PE) * np.array([[s, 0], [0, 1]], complex),
        math.sqrt(PE) * np.array([[0, 0], [g, 0]], complex),
    ]
    inverse_tphi = 1 / T2_US - 1 / (2 * T1_US)
    z_probability = -math.expm1(-t_us * inverse_tphi) / 2
    phase = [
        math.sqrt(1 - z_probability) * np.eye(2, dtype=complex),
        math.sqrt(z_probability) * np.diag([1, -1]),
    ]
    return [p @ a for p in phase for a in gad]


def apply_kraus(rho: np.ndarray, kraus: list[np.ndarray]) -> np.ndarray:
    return sum((k @ rho @ k.conj().T for k in kraus), np.zeros_like(rho))


def lift(op: np.ndarray, bit: int, qubits: int) -> np.ndarray:
    result = np.ones((1, 1), complex)
    for current_bit in reversed(range(qubits)):
        result = np.kron(result, op if current_bit == bit else np.eye(2))
    return result


def product_channel(rho: np.ndarray, t_us: float, qubits: int) -> np.ndarray:
    output = rho.copy()
    for bit in range(qubits):
        output = apply_kraus(output, [lift(k, bit, qubits) for k in local_kraus(t_us)])
    return output


def product_channel_closed_form(rho: np.ndarray, t_us: float, qubits: int) -> np.ndarray:
    """Independent block formula; does not call Kraus construction/lifting."""
    result = rho.copy()
    relaxation = math.exp(-t_us / T1_US)
    coherence = math.exp(-t_us / T2_US)
    for bit in range(qubits):
        zero = np.array([j for j in range(2**qubits) if not (j & (1 << bit))])
        one = zero + (1 << bit)
        b00 = result[np.ix_(zero, zero)].copy()
        b11 = result[np.ix_(one, one)].copy()
        b01 = result[np.ix_(zero, one)].copy()
        b10 = result[np.ix_(one, zero)].copy()
        total = b00 + b11
        new11 = PE * total + (b11 - PE * total) * relaxation
        result[np.ix_(zero, zero)] = total - new11
        result[np.ix_(one, one)] = new11
        result[np.ix_(zero, one)] = coherence * b01
        result[np.ix_(one, zero)] = coherence * b10
    return result


def channel_choi(kraus: list[np.ndarray]) -> np.ndarray:
    choi = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            eij = np.zeros((2, 2), complex)
            eij[i, j] = 1
            choi += np.kron(eij, apply_kraus(eij, kraus))
    return choi


def color(value: float) -> tuple[float, float, float]:
    """Linear numeric scale; strictly decreasing luminance for grayscale print."""
    x = min(1.0, max(0.0, value))
    # Nonuniform color knots allocate visible tones to small populations.
    # The data-to-legend coordinate remains linear and the legend uses
    # this identical palette; no population or numerical scale is transformed.
    knots = np.array([0., .08, .25, .55, 1.])
    stops = np.array([[1., 1., 1.], [.55, .73, .85], [.18, .42, .61],
                      [.055, .18, .32], [.005, .02, .04]])
    return tuple(np.interp(x, knots, stops[:, channel]) for channel in range(3))


def draw_figure(populations: np.ndarray) -> None:
    font_path = Path(reportlab.__file__).parent / "fonts" / "Vera.ttf"
    pdfmetrics.registerFont(TTFont("FigureSans", str(font_path)))
    c = canvas.Canvas(str(FIGURE), pagesize=(590, 345), pageCompression=1,
                      invariant=1, initialFontName="FigureSans")
    c.setTitle("Mode populations under an explicitly specified qubit noise channel")
    c.setAuthor("Nitay Mayo; Aryeh Lev Zabokritskiy (Yohananov)")
    c.setSubject("Ideal dense-matrix simulation; no hardware or compiled circuit")
    x0, y0, width, height = 58, 48, 420, 256
    dx, dy = width / N, height / len(TIMES_US)
    for row, _ in enumerate(TIMES_US):
        for k in range(N):
            c.setFillColorRGB(*color(float(populations[row, k])))
            c.rect(x0 + k * dx, y0 + row * dy, dx, dy, fill=1, stroke=0)
    c.setStrokeColorRGB(0, 0, 0)
    c.setLineWidth(.7)
    c.rect(x0, y0, width, height, fill=0, stroke=1)
    c.setFillColorRGB(0, 0, 0)
    c.setFont("FigureSans", 16)
    for k in range(N):
        x = x0 + (k + .5) * dx
        c.line(x, y0, x, y0 - 3)
        c.drawCentredString(x, y0 - 16, str(k))
    for t in range(0, 31, 5):
        y = y0 + (t + .5) * dy
        c.line(x0 - 3, y, x0, y)
        c.drawRightString(x0 - 7, y - 3.5, str(t))
    c.setFont("FigureSans", 16)
    c.drawCentredString(x0 + width / 2, 12, "Hermite mode index k")
    c.saveState()
    c.translate(16, y0 + height / 2)
    c.rotate(90)
    c.drawCentredString(0, 0, "Idle time (microseconds)")
    c.restoreState()
    c.setFont("FigureSans", 16)
    c.drawCentredString(x0 + width / 2, 325, "Ideal transforms; independent qubit thermal relaxation")
    bar_x, bar_y, bar_w, bar_h = 494, y0, 15, height
    for j in range(256):
        c.setFillColorRGB(*color((j + .5) / 256))
        c.rect(bar_x, bar_y + j * bar_h / 256, bar_w, bar_h / 256, fill=1, stroke=0)
    c.setStrokeColorRGB(0, 0, 0)
    c.rect(bar_x, bar_y, bar_w, bar_h, fill=0, stroke=1)
    c.setFillColorRGB(0, 0, 0)
    c.setFont("FigureSans", 16)
    for j in range(6):
        p = j / 5
        c.drawString(bar_x + bar_w + 5, bar_y + p * bar_h - 3.5, f"{p:.1f}")
    c.saveState()
    c.translate(572, bar_y + bar_h / 2)
    c.rotate(90)
    c.setFont("FigureSans", 16)
    c.drawCentredString(0, 0, "Mode population")
    c.restoreState()
    c.showPage()
    c.save()


def main() -> None:
    global AUDIT, FIGURE
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=AUDIT)
    parser.add_argument("--figure", type=Path, default=None)
    args = parser.parse_args()
    AUDIT = args.output_dir.resolve()
    FIGURE = args.figure.resolve() if args.figure else AUDIT / "noise_corrected.pdf"
    AUDIT.mkdir(parents=True, exist_ok=True)
    FIGURE.parent.mkdir(parents=True, exist_ok=True)
    started = time.perf_counter()
    b, checks = hermite_transform(N)
    initial = np.zeros((N, N), complex)
    initial[INITIAL_MODE, INITIAL_MODE] = 1
    sample_initial = b.T @ initial @ b
    rows = []
    checks.update({
        "max_Kraus_completeness_error": 0.0,
        "min_single_qubit_Choi_eigenvalue": 1.0,
        "max_output_trace_error": 0.0,
        "max_output_Hermiticity_error": 0.0,
        "min_output_eigenvalue": 1.0,
        "max_independent_channel_comparator_error": 0.0,
    })
    for t_us in TIMES_US:
        ks = local_kraus(float(t_us))
        completeness = sum(k.conj().T @ k for k in ks)
        checks["max_Kraus_completeness_error"] = max(checks["max_Kraus_completeness_error"], float(np.linalg.norm(completeness - np.eye(2))))
        checks["min_single_qubit_Choi_eigenvalue"] = min(checks["min_single_qubit_Choi_eigenvalue"], float(np.linalg.eigvalsh(channel_choi(ks))[0]))
        sample_output = product_channel(sample_initial, float(t_us), QUBITS)
        alternative = product_channel_closed_form(sample_initial, float(t_us), QUBITS)
        checks["max_independent_channel_comparator_error"] = max(checks["max_independent_channel_comparator_error"], float(np.linalg.norm(sample_output - alternative)))
        output = b @ sample_output @ b.T
        checks["max_output_trace_error"] = max(checks["max_output_trace_error"], float(abs(np.trace(output) - 1)))
        checks["max_output_Hermiticity_error"] = max(checks["max_output_Hermiticity_error"], float(np.linalg.norm(output - output.conj().T)))
        checks["min_output_eigenvalue"] = min(checks["min_output_eigenvalue"], float(np.linalg.eigvalsh(output)[0]))
        rows.append(np.diag(output).real)
        if t_us == 0:
            checks["zero_time_initial_state_error"] = float(np.linalg.norm(output - initial))
    populations = np.array(rows)
    equilibrium_sample = np.ones((1, 1), complex)
    for _ in range(QUBITS):
        equilibrium_sample = np.kron(equilibrium_sample, np.diag([1 - PE, PE]))
    equilibrium_mode = b @ equilibrium_sample @ b.T
    long_time = b @ product_channel(sample_initial, 10000.0, QUBITS) @ b.T
    checks["long_time_equilibrium_error"] = float(np.linalg.norm(long_time - equilibrium_mode))
    checks["equilibrium_fixed_point_error"] = float(np.linalg.norm(product_channel(equilibrium_sample, 17.0, QUBITS) - equilibrium_sample))
    checks["semigroup_error_11_plus_19_us"] = float(np.linalg.norm(product_channel(product_channel(sample_initial, 11.0, QUBITS), 19.0, QUBITS) - product_channel(sample_initial, 30.0, QUBITS)))
    b2, _ = hermite_transform(2)
    reset_output = b2 @ np.diag([1.0, 0.0]) @ b2.T
    checks["N2_reset_population_half_error"] = float(np.max(abs(np.diag(reset_output) - .5)))
    for key, value in checks.items():
        if key.startswith("min_"):
            assert value > -TOL, (key, value)
        else:
            assert value < TOL, (key, value)
    data_path = AUDIT / "noise_populations.csv"
    with data_path.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(["idle_time_us"] + [f"p_mode_{k}" for k in range(N)])
        for t_us, ps in zip(TIMES_US, populations):
            writer.writerow([f"{t_us:.0f}"] + [f"{p:.17g}" for p in ps])
    draw_figure(populations)
    result = {
        "status": "PASS: bounded diagnostic validations; not a theorem proof",
        "model": "Explicitly specified density-matrix simulation with ideal dense transforms; not gate compilation or hardware",
        "N": N, "qubits": QUBITS, "initial_mode": INITIAL_MODE,
        "T1_us": T1_US, "T2_us": T2_US, "excited_equilibrium_probability": PE,
        "pure_dephasing_rate_per_us": 1 / T2_US - 1 / (2 * T1_US),
        "times_us": TIMES_US.tolist(), "shots": None,
        "bit_order": "ket(q3 q2 q1 q0), q0 least significant; root label j stored as integer j",
        "checks": checks,
        "p12_at_30us": float(populations[-1, 12]),
        "p0_at_30us": float(populations[-1, 0]),
        "mean_mode_at_30us": float(populations[-1] @ np.arange(N)),
        "equilibrium_mode_populations": np.diag(equilibrium_mode).real.tolist(),
        "runtime_seconds": time.perf_counter() - started,
        "software": {"python": platform.python_version(), "numpy": np.__version__, "reportlab": reportlab.Version},
        "sha256": {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in [Path(__file__).resolve(), data_path, FIGURE]},
    }
    (AUDIT / "noise_validation.json").write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/noise_validation.json <==
{
  "status": "PASS: bounded diagnostic validations; not a theorem proof",
  "model": "Explicitly specified density-matrix simulation with ideal dense transforms; not gate compilation or hardware",
  "N": 16,
  "qubits": 4,
  "initial_mode": 12,
  "T1_us": 50.0,
  "T2_us": 30.0,
  "excited_equilibrium_probability": 0.05,
  "pure_dephasing_rate_per_us": 0.02333333333333333,
  "times_us": [
    0.0,
    1.0,
    2.0,
    3.0,
    4.0,
    5.0,
    6.0,
    7.0,
    8.0,
    9.0,
    10.0,
    11.0,
    12.0,
    13.0,
    14.0,
    15.0,
    16.0,
    17.0,
    18.0,
    19.0,
    20.0,
    21.0,
    22.0,
    23.0,
    24.0,
    25.0,
    26.0,
    27.0,
    28.0,
    29.0,
    30.0
  ],
  "shots": null,
  "bit_order": "ket(q3 q2 q1 q0), q0 least significant; root label j stored as integer j",
  "checks": {
    "hermite_nodes_jacobi_max_error": 3.552713678800501e-15,
    "hermite_weights_jacobi_max_error": 2.7755575615628914e-16,
    "B_orthogonality_frobenius_error": 5.589170571966656e-15,
    "B_jacobi_diagonalization_error": 2.564420401261453e-15,
    "max_Kraus_completeness_error": 5.661048867003676e-16,
    "min_single_qubit_Choi_eigenvalue": 0.0,
    "max_output_trace_error": 1.1102230246251565e-15,
    "max_output_Hermiticity_error": 2.5302120698074044e-16,
    "min_output_eigenvalue": -1.9675723171399437e-16,
    "max_independent_channel_comparator_error": 7.807857762658541e-16,
    "zero_time_initial_state_error": 1.949369720180015e-15,
    "long_time_equilibrium_error": 1.2388768225204024e-16,
    "equilibrium_fixed_point_error": 8.925521388213023e-16,
    "semigroup_error_11_plus_19_us": 2.0074125369471575e-16,
    "N2_reset_population_half_error": 1.1102230246251565e-16
  },
  "p12_at_30us": 0.1838906151328758,
  "p0_at_30us": 0.030041982805197164,
  "mean_mode_at_30us": 9.3429100614919,
  "equilibrium_mode_populations": [
    0.01356216310709674,
    0.0060477830594726474,
    0.012478382300766908,
    0.0126689879207842,
    0.009246972435784866,
    0.010339136289642014,
    0.016797416553853545,
    0.020592284041011377,
    0.021002891046330553,
    0.04313615788316554,
    0.07745597712995661,
    0.13414300294640485,
    0.18952394178035933,
    0.21057264785951896,
    0.1599322556458511,
    0.06250000000000004
  ],
  "runtime_seconds": 0.09212769998703152,
  "software": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "reportlab": "4.4.9"
  },
  "sha256": {
    "noise_simulation.py": "99d5e64183852cae44014669b408f3ef04a7a4817ed8a0f3384ff4a685d8df26",
    "noise_populations.csv": "d19fb7bca4578c1b683947446caad24892b9b524e60912575c8cf129576ab43a",
    "noise_corrected.pdf": "62a618076651332d387a8fccc1af63617c342172693a69edd3783cf2294ca726"
  }
}


==> anc/requirements.txt <==
numpy==2.3.5
reportlab==4.4.9

